Fundamental Properties of Kepler Planet-Candidate Host Stars using Asteroseismology

We have used asteroseismology to determine fundamental properties for 66 Kepler planet-candidate host stars, with typical uncertainties of 3% and 7% in radius and mass, respectively. The results include new asteroseismic solutions for four host stars with confirmed planets (Kepler-4, Kepler-14, Kepler-23 and Kepler-25) and increase the total number of Kepler host stars with asteroseismic solutions to 77. A comparison with stellar properties in the planet-candidate catalog by Batalha et al. shows that radii for subgiants and giants obtained from spectroscopic follow-up are systematically too low by up to a factor of 1.5, while the properties for unevolved stars are in good agreement. We furthermore apply asteroseismology to confirm that a large majority of cool main-sequence hosts are indeed dwarfs and not misclassified giants. Using the revised stellar properties, we recalculate the radii for 107 planet candidates in our sample, and comment on candidates for which the radii change from a previously giant-planet/brown-dwarf/stellar regime to a sub-Jupiter size, or vice versa. A comparison of stellar densities from asteroseismology with densities derived from transit models in Batalha et al. assuming circular orbits shows significant disagreement for more than half of the sample due to systematics in the modeled impact parameters, or due to planet candidates which may be in eccentric orbits. Finally, we investigate tentative correlations between host-star masses and planet candidate radii, orbital periods, and multiplicity, but caution that these results may be influenced by the small sample size and detection biases.

==> anc/table1.dat <==
#######################################################################################################################################
### Asteroseismic & Spectroscopic Observations of Kepler planet-candidate host stars, Huber et al. (2013)
#######################################################################################################################################
### Kp      ... Apparent magnitude in Kepler bandpass
### numax   ... Frequency of maximum power in muHz
### Dnu     ... Large frequency separation in muHz
### HBR     ... Asteroseismic height-to-background ratio
### M       ... Number of months of Kepler data used for detection
### Cad     ... Kepler data used for detection (LC=long cadence, SC=short-cadence
### vsini   ... Projected rotational velocity in km/s
### S/N     ... Average S/N of spectra used in analysis
### CCF     ... Average cross-correlation function of spectra used in analysis
### Sp      ... Number of spectra used in analysis
### Obs     ... Spectrographs used for observations (F = FIES, H = HIRES, M = McDonald, T = TRES)
### s_*     ... 1-sigma uncertainties
#######################################################################################################################################
### References to published solutions: 
### (a) Barclay et al. (2012)
### (b) Christensen-Dalsgaard et al. (2010)
### (c) Batalha et al. (2011)
### (d) Chaplin et al. (2013)
### (e) Borucki et al. (2012)
### (f) Barclay et al. (2013)
### (g) Gilliland et al. (2013)
### (h) Carter et al. (2012)
### (i) Howell et al. (2012)
### (j) Huber et al. (2013, in prep)
#######################################################################################################################################
### Notes: Solar reference values for the asteroseismic observations are numax_sun = 3090+/-30 muHz and Dnu_sun = 135.1+/-0.1 muHz.    
###        Entries are set to 0 if the parameter is not available. Stars with solutions published in separate papers were not 
###        re-analyzed in this study, and hence the columns HBR as well as spectroscopic information are not available.
#######################################################################################################################################
### generated Mar 25 2013
#######################################################################################################################################
# KOI|    KIC   |   Kp  |  numax   | s_numax |   Dnu   | s_Dnu |  HBR  | M  |Cad |vsini |s_vsini| S/N |  CCF  | Sp | Obs |    Notes
   1 | 11446443 | 11.34 |    0.000 |   0.000 | 141.000 | 1.400 | 0.000 | 25 | SC |  0.0 |  0.0  |   0 | 0.000 |  0 |   - | Kepler-1(a) 
   2 | 10666592 | 10.46 |    0.000 |   0.000 |  59.220 | 0.590 | 0.000 |  1 | SC |  0.0 |  0.0  |   0 | 0.000 |  0 |   - | Kepler-2(b) 
   5 |  8554498 | 11.66 | 1153.346 |  76.075 |  61.985 | 0.959 | 1.079 | 30 | SC | 10.3 |  0.5  | 167 | 0.978 |  3 |  HM | -           
   7 | 11853905 | 12.21 | 1435.607 |  41.692 |  74.377 | 1.128 | 1.080 | 25 | SC |  2.3 |  0.5  | 168 | 0.971 |  5 |  FH | Kepler-4    
  41 |  6521045 | 11.20 | 1502.282 |  30.801 |  76.987 | 1.054 | 1.215 | 27 | SC |  2.9 |  0.5  | 300 | 0.987 |  5 |  HM | -           
  42 |  8866102 |  9.36 | 2014.049 |  31.671 |  94.504 | 0.601 | 1.348 | 28 | SC | 15.0 |  0.5  | 176 | 0.968 |  2 |  HM | -           
  64 |  7051180 | 13.14 |  680.794 |  19.288 |  40.053 | 0.535 | 1.100 | 27 | SC |  2.4 |  0.5  | 131 | 0.985 |  3 |   H | -           
  69 |  3544595 |  9.93 | 3365.846 |  81.357 | 145.766 | 0.454 | 1.036 | 28 | SC |  2.0 |  0.5  | 175 | 0.986 | 10 | FHM | -           
  72 | 11904151 | 10.96 |    0.000 |   0.000 | 118.200 | 0.200 | 1.028 |  5 | SC |  1.9 |  0.5  | 195 | 0.974 |  2 |  HT | Kepler-10(c)
  75 |  7199397 | 10.78 |  643.389 |  16.930 |  38.635 | 0.679 | 1.859 | 28 | SC |  5.6 |  0.5  |  91 | 0.964 |  5 | HMT | -           
  85 |  5866724 | 11.02 | 1880.000 |  60.000 |  89.564 | 0.479 | 1.131 | 27 | SC | 10.4 |  0.5  | 161 | 0.981 |  2 |  FH | Kepler-50(d)
  87 | 10593626 | 11.66 |    0.000 |   0.000 | 137.500 | 1.400 | 0.000 | 18 | SC |  0.0 |  0.0  |   0 | 0.000 |  0 |   - | Kepler-22(e)
  97 |  5780885 | 12.88 | 1136.440 | 163.069 |  56.370 | 1.737 | 1.050 | 18 | SC |  3.3 |  0.5  |  73 | 0.975 | 10 |  FM | -           
  98 | 10264660 | 12.13 | 1054.845 |  70.024 |  53.850 | 1.637 | 1.078 | 27 | SC | 10.8 |  0.5  |  89 | 0.970 | 10 |  FH | Kepler-14   
 107 | 11250587 | 12.70 | 1394.127 | 179.819 |  74.352 | 2.807 | 1.035 | 18 | SC |  3.3 |  0.7  |  39 | 0.889 |  2 |   F | -           
 108 |  4914423 | 12.29 | 1663.172 |  56.385 |  81.541 | 1.566 | 1.062 | 27 | SC |  3.8 |  0.7  | 108 | 0.945 |  5 |  HM | -           
 113 |  2306756 | 12.39 | 1411.886 |  50.142 |  70.391 | 2.234 | 1.054 | 12 | SC |  2.5 |  0.5  |  25 | 0.915 |  3 | FMT | -           
 117 | 10875245 | 12.49 | 1711.205 | 107.293 |  86.740 | 3.667 | 1.043 | 21 | SC |  3.5 |  0.5  |  39 | 0.978 |  2 |   M | -           
 118 |  3531558 | 12.38 | 1724.806 | 267.485 |  86.771 | 2.208 | 1.042 | 18 | SC |  2.2 |  0.5  |  25 | 0.894 |  1 |   F | -           
 119 |  9471974 | 12.65 |  756.096 | 129.706 |  49.358 | 3.167 | 1.052 | 12 | SC |  5.3 |  0.6  |  27 | 0.871 |  3 |   F | -           
 122 |  8349582 | 12.35 | 1676.656 |  90.004 |  83.641 | 1.440 | 1.061 | 27 | SC |  2.3 |  0.5  | 107 | 0.973 |  5 |  HM | -           
 123 |  5094751 | 12.37 | 1745.130 | 116.826 |  91.112 | 2.294 | 1.046 | 27 | SC |  2.8 |  0.5  | 117 | 0.963 |  6 |  HM | -           
 168 | 11512246 | 13.44 | 1429.049 |  79.302 |  72.852 | 2.059 | 1.026 | 27 | SC |  2.9 |  0.5  |  24 | 0.850 |  2 |  FM | Kepler-23   
 244 |  4349452 | 10.73 | 2105.894 |  50.246 |  98.274 | 0.567 | 1.082 | 22 | SC | 11.1 |  0.5  | 123 | 0.939 |  5 | HMT | Kepler-25   
 245 |  8478994 |  9.71 |    0.000 |   0.000 | 178.700 | 1.400 | 0.000 | 15 | SC |  0.0 |  0.0  |   0 | 0.000 |  0 |   - | Kepler-37(f)
 246 | 11295426 | 10.00 | 2154.000 |  13.000 | 101.571 | 0.102 | 0.000 | 22 | SC |  0.0 |  0.0  |   0 | 0.000 |  0 |   - | Kepler-68(g)
 257 |  5514383 | 10.87 | 2591.266 | 141.971 | 113.280 | 1.972 | 1.081 | 16 | SC |  9.4 |  0.5  |  41 | 0.909 |  4 |  MT | -           
 260 |  8292840 | 10.50 | 1983.166 |  37.244 |  92.846 | 0.351 | 1.219 | 21 | SC | 10.4 |  0.5  |  47 | 0.868 |  3 |  MT | -           
 262 | 11807274 | 10.42 | 1496.000 |  56.000 |  75.708 | 0.312 | 1.281 | 18 | SC | 11.7 |  0.6  |  40 | 0.871 |  2 |  MT | Kepler-65(d)
 263 | 10514430 | 10.82 | 1303.317 |  29.809 |  69.954 | 1.016 | 1.077 | 22 | SC |  2.7 |  0.6  | 101 | 0.876 |  4 |  HT | -           
 268 |  3425851 | 10.56 | 2037.640 |  60.341 |  92.632 | 1.454 | 1.125 | 10 | SC |  9.5 |  0.5  |  47 | 0.900 |  2 |  FT | -           
 269 |  7670943 | 10.93 | 1895.290 |  72.964 |  88.561 | 1.332 | 1.143 | 19 | SC | 13.5 |  0.6  |  53 | 0.827 |  2 |   T | -           
 270 |  6528464 | 11.41 | 1380.299 |  55.576 |  75.421 | 1.405 | 1.144 |  9 | SC |  3.5 |  0.5  |  34 | 0.855 |  2 |   T | -           
 271 |  9451706 | 11.48 | 1988.140 |  85.715 |  95.010 | 1.580 | 1.067 | 19 | SC |  8.1 |  0.6  |  37 | 0.837 |  3 |   T | -           
 273 |  3102384 | 11.46 | 2846.918 | 738.720 | 124.325 | 1.281 | 1.026 | 19 | SC |  2.4 |  0.5  |  99 | 0.951 |  4 | HMT | -           
 274 |  8077137 | 11.39 | 1323.662 |  39.100 |  68.804 | 0.638 | 1.186 | 18 | SC |  7.7 |  0.5  | 149 | 0.960 |  2 |  HM | -           
 275 | 10586004 | 11.70 | 1394.500 |  40.334 |  69.198 | 1.379 | 1.249 |  6 | SC |  3.4 |  0.5  |  37 | 0.904 |  2 |   T | -           
 276 | 11133306 | 11.85 | 2381.375 |  95.034 | 107.880 | 1.900 | 1.033 | 18 | SC |  2.8 |  0.5  |  33 | 0.901 |  1 |   T | -           
 277 | 11401755 | 11.87 | 1250.000 |  44.000 |  67.900 | 1.200 | 0.000 | 15 | SC |  0.0 |  0.0  |   0 | 0.000 |  0 |   - | Kepler-36(h)
 279 | 12314973 | 11.68 | 1641.973 |  79.371 |  78.710 | 5.273 | 1.078 | 19 | SC | 15.2 |  0.5  |  27 | 0.880 |  1 |   M | -           
 280 |  4141376 | 11.07 | 2927.551 |  96.672 | 128.822 | 1.344 | 1.037 | 20 | SC |  3.5 |  0.5  |  56 | 0.876 |  1 |   T | -           
 281 |  4143755 | 11.95 | 1457.892 |  57.015 |  77.156 | 1.274 | 1.043 | 18 | SC |  2.2 |  0.6  |  34 | 0.836 |  2 |  FT | -           
 282 |  5088536 | 11.53 | 2311.334 | 166.376 | 109.576 | 3.146 | 1.052 |  4 | SC |  3.0 |  0.5  |  28 | 0.941 |  1 |   M | -           
 285 |  6196457 | 11.56 | 1299.072 |  53.047 |  66.593 | 1.094 | 1.118 |  9 | SC |  4.2 |  0.6  |  33 | 0.884 |  2 |  MT | -           
 288 |  9592705 | 11.02 | 1007.663 |  20.629 |  53.538 | 0.323 | 1.317 | 13 | SC |  9.4 |  0.5  |  41 | 0.870 |  3 |  MT | -           
 319 |  8684730 | 12.71 |  962.148 |  38.843 |  51.695 | 1.875 | 1.201 |  9 | SC |  5.9 |  0.5  |  32 | 0.885 |  2 |   T | -           
 370 |  8494142 | 11.93 | 1133.344 |  80.635 |  61.804 | 0.756 | 1.166 | 15 | SC |  8.9 |  0.5  |  29 | 0.835 |  2 |   T | -           
 371 |  5652983 | 12.19 |  477.318 |  17.786 |  29.274 | 0.365 | 1.196 | 15 | SC |  3.1 |  0.6  |  22 | 0.866 |  2 |   T | -           
 623 | 12068975 | 11.81 | 2298.109 | 104.809 | 108.424 | 3.104 | 1.048 | 15 | SC |  2.6 |  0.5  |  33 | 0.847 |  3 |   T | -           
 674 |  7277317 | 13.78 |  532.964 |  15.298 |  33.000 | 0.720 | 1.254 |  6 | SC |  1.6 |  0.5  |  54 | 0.972 |  1 |   H | -           
 974 |  9414417 |  9.58 | 1115.319 |  31.719 |  60.049 | 0.269 | 1.636 | 16 | SC |  9.3 |  0.5  |  55 | 0.953 |  2 |   T | -           
 975 |  3632418 |  8.22 | 1153.000 |  32.000 |  60.860 | 0.550 | 0.000 |  1 | SC |  0.0 |  0.0  |   0 | 0.000 |  0 |   - | Kepler-21(i)
 981 |  8607720 | 10.73 |  158.951 |   2.381 |  12.855 | 0.055 | 2.864 | 31 | LC |  2.0 |  0.5  |  54 | 0.964 |  5 |  FT | -           
1019 |  8179973 | 10.27 |  341.795 |   6.394 |  22.930 | 0.132 | 4.575 | 16 | SC |  2.2 |  0.5  |  93 | 0.979 |  4 | HMT | -           
1054 |  6032981 | 11.90 |   35.110 |   0.600 |   0.000 | 0.000 | 2.697 | 31 | LC |  7.3 |  0.5  |  24 | 0.881 |  3 |   M | -           
1221 |  3640905 | 11.58 |  500.694 |   6.957 |  30.629 | 0.199 | 3.201 |  9 | SC |  2.5 |  0.5  |  32 | 0.945 |  2 |   T | -           
1222 |  4060815 | 12.20 |  333.056 |  11.290 |  22.329 | 0.559 | 4.676 |  1 | SC |  2.6 |  0.5  |  25 | 0.923 |  2 |   T | -           
1230 |  6470149 | 12.26 |  118.184 |   3.680 |   9.586 | 0.045 | 1.591 | 31 | LC |  3.3 |  0.5  |  22 | 0.903 |  1 |   T | -           
1241 |  6448890 | 12.44 |  244.300 |   3.371 |  17.400 | 0.240 | 0.000 | 31 | LC |  0.0 |  0.0  |   0 | 0.000 |  0 |   - | Kepler-56(j)
1282 |  8822366 | 12.55 | 1195.536 | 226.885 |  71.288 | 1.934 | 1.069 |  9 | SC |  7.2 |  0.5  |  29 | 0.873 |  2 |   T | -           
1299 | 10864656 | 12.18 |  259.530 |   4.330 |  18.532 | 0.171 | 3.696 |  9 | SC |  2.7 |  0.5  |  32 | 0.940 | 10 |  FT | -           
1314 | 10585852 | 13.24 |  352.136 |   6.874 |  23.421 | 0.226 | 1.868 |  9 | SC |  2.2 |  0.5  |  25 | 0.935 |  2 |  MT | -           
1537 |  9872292 | 11.74 | 1152.199 | 143.746 |  63.799 | 1.156 | 1.135 |  9 | SC |  9.6 |  0.7  |  23 | 0.810 |  2 |   M | -           
1612 | 10963065 |  8.77 | 2192.794 |  47.703 | 103.203 | 0.632 | 1.571 | 16 | SC |  3.4 |  0.5  | 180 | 0.990 |  4 |  HT | -           
1613 |  6268648 | 11.05 | 1792.326 | 335.721 |  88.857 | 2.047 | 1.105 |  3 | SC | 10.6 |  0.7  |  28 | 0.811 |  2 |   T | -           
1618 |  7215603 | 11.60 | 1723.926 |  59.428 |  82.406 | 1.057 | 1.107 |  7 | SC | 11.7 |  0.5  |  28 | 0.871 |  2 |   T | -           
1621 |  5561278 | 11.86 | 1022.910 |  36.194 |  56.192 | 1.660 | 1.177 |  6 | SC |  6.4 |  0.5  |  39 | 0.936 |  1 |   T | -           
1890 |  7449136 | 11.70 | 1607.086 |  35.733 |  76.404 | 1.428 | 1.104 |  4 | SC |  7.8 |  0.5  |  41 | 0.936 |  2 |  FM | -           
1894 | 11673802 | 13.43 |  283.431 |  11.322 |  21.756 | 0.382 | 1.338 | 31 | LC |  2.8 |  0.5  |  22 | 0.942 |  1 |   T | -           
1924 |  5108214 |  7.84 |  703.136 |  34.585 |  41.341 | 0.674 | 3.125 |  3 | SC |  4.8 |  0.5  | 187 | 0.990 |  6 | FHM | -           
1925 |  9955598 |  9.44 | 3546.276 | 119.297 | 153.175 | 0.137 | 1.058 | 22 | SC |  1.6 |  0.5  | 208 | 0.985 |  4 |  FH | -           
1930 |  5511081 | 12.12 | 1144.846 | 187.980 |  63.314 | 3.446 | 1.121 |  3 | SC |  4.3 |  0.5  |  32 | 0.932 |  2 |  FM | -           
1962 |  5513648 | 10.77 | 1646.958 | 168.435 |  78.594 | 3.669 | 1.106 |  3 | SC |  3.9 |  0.5  |  41 | 0.926 |  3 | FMT | -           
2133 |  8219268 | 12.49 |  108.859 |   2.984 |   9.392 | 0.223 | 5.393 | 31 | LC |  3.2 |  0.5  |  21 | 0.918 |  3 |   T | -           
2481 |  4476423 | 13.61 |   51.167 |   1.610 |   5.090 | 0.122 | 4.626 | 13 | LC |  5.9 |  1.3  |  13 | 0.707 |  1 |   M | -           
2545 |  9696358 | 11.75 |  986.708 | 167.830 |  51.409 | 3.703 | 1.388 |  1 | SC |  8.9 |  0.5  |  29 | 0.941 |  1 |   M | -           
2640 |  9088780 | 13.23 |   76.722 |   1.348 |   7.459 | 0.089 | 5.433 | 16 | LC |  2.0 |  0.5  |  56 | 0.981 |  1 |   H | -           


==> anc/table2.dat <==
#####################################################################################################################
### Fundamental Properties of Kepler planet-candidate host stars, Huber et al. (2013)
#####################################################################################################################
### Teff   ... Effective temperature in K
### [Fe/H] ... Metallicity in dex
### rho    ... Mean stellar density in g/cm^3
### Rad    ... Radius in solar units
### Mass   ... Mass in solar units
### s_*    ... 1-sigma uncertainties
#####################################################################################################################
### References to published solutions: 
### (a) Barclay et al. (2012)
### (b) Christensen-Dalsgaard et al. (2010)
### (c) Batalha et al. (2011)
### (d) Chaplin et al. (2013)
### (e) Borucki et al. (2012)
### (f) Barclay et al. (2013)
### (g) Gilliland et al. (2013)
### (h) Carter et al. (2012)
### (i) Howell et al. (2012)
### (j) Huber et al. (2013, in prep)
#####################################################################################################################
### Notes: Entries are set to zero if a parameter is not available. rho is derived directly from scaling relations,   
###        radii and masses are modeled values using asteroseismic constraints. No full solution was derived for      
###        KOI-1054 due to the lack of a reliable Dnu measurement. The asteroseismic surface gravity constrained      
###        using numax is logg = 2.47+/-0.01 dex.
#####################################################################################################################
### generated Mar 25 2013
#####################################################################################################################
# KOI|    KIC   | Teff |s_Teff|  Fe/H  | s_Fe/H |    rho   |   s_rho  |  Rad  | s_Rad |  Mass | s_Mass|    Notes
   1 | 11446443 | 5850 |  50  | -0.150 |  0.100 | 1.530000 | 0.030000 | 0.950 | 0.020 | 0.940 | 0.050 | Kepler-1(a) 
   2 | 10666592 | 6350 |  80  |  0.260 |  0.080 | 0.271200 | 0.003200 | 1.991 | 0.018 | 1.520 | 0.036 | Kepler-2(b) 
   5 |  8554498 | 5753 |  75  |  0.050 |  0.101 | 0.296498 | 0.009175 | 1.747 | 0.042 | 1.130 | 0.065 |            -
   7 | 11853905 | 5781 |  76  |  0.090 |  0.101 | 0.426899 | 0.012949 | 1.533 | 0.040 | 1.092 | 0.073 | Kepler-4    
  41 |  6521045 | 5825 |  75  |  0.020 |  0.101 | 0.457386 | 0.012524 | 1.490 | 0.035 | 1.080 | 0.063 |            -
  42 |  8866102 | 6325 |  75  |  0.010 |  0.101 | 0.689205 | 0.008766 | 1.361 | 0.018 | 1.242 | 0.045 |            -
  64 |  7051180 | 5302 |  75  | -0.000 |  0.101 | 0.123799 | 0.003307 | 2.437 | 0.072 | 1.262 | 0.089 |            -
  69 |  3544595 | 5669 |  75  | -0.180 |  0.101 | 1.639686 | 0.010214 | 0.921 | 0.020 | 0.909 | 0.057 |            -
  72 | 11904151 | 5627 |  44  | -0.150 |  0.040 | 1.068000 | 0.008000 | 1.056 | 0.021 | 0.895 | 0.060 | Kepler-10(c)
  75 |  7199397 | 5896 |  75  | -0.170 |  0.101 | 0.115189 | 0.004049 | 2.527 | 0.059 | 1.330 | 0.069 |            -
  85 |  5866724 | 6169 |  50  |  0.090 |  0.080 | 0.621000 | 0.011000 | 1.424 | 0.024 | 1.273 | 0.061 | Kepler-50(d)
  87 | 10593626 | 5642 |  50  | -0.270 |  0.080 | 1.458000 | 0.030000 | 0.979 | 0.020 | 0.970 | 0.060 | Kepler-22(e)
  97 |  5780885 | 6027 |  75  |  0.100 |  0.101 | 0.245213 | 0.015112 | 1.962 | 0.066 | 1.318 | 0.089 |            -
  98 | 10264660 | 6378 |  75  | -0.020 |  0.101 | 0.223779 | 0.013605 | 2.075 | 0.070 | 1.391 | 0.098 | Kepler-14   
 107 | 11250587 | 5862 |  97  |  0.270 |  0.109 | 0.426612 | 0.032212 | 1.586 | 0.061 | 1.201 | 0.091 |            -
 108 |  4914423 | 5845 |  88  |  0.070 |  0.109 | 0.513098 | 0.019708 | 1.436 | 0.039 | 1.094 | 0.068 |            -
 113 |  2306756 | 5543 |  79  |  0.440 |  0.101 | 0.382369 | 0.024270 | 1.580 | 0.064 | 1.103 | 0.097 |            -
 117 | 10875245 | 5851 |  75  |  0.270 |  0.101 | 0.580613 | 0.049092 | 1.411 | 0.047 | 1.142 | 0.068 |            -
 118 |  3531558 | 5747 |  85  |  0.030 |  0.101 | 0.581029 | 0.029570 | 1.357 | 0.040 | 1.023 | 0.070 |            -
 119 |  9471974 | 5854 |  92  |  0.310 |  0.109 | 0.188002 | 0.024126 | 2.192 | 0.121 | 1.377 | 0.089 |            -
 122 |  8349582 | 5699 |  74  |  0.300 |  0.101 | 0.539867 | 0.018589 | 1.415 | 0.039 | 1.084 | 0.076 |            -
 123 |  5094751 | 5952 |  75  | -0.080 |  0.101 | 0.640618 | 0.032259 | 1.323 | 0.037 | 1.039 | 0.065 |            -
 168 | 11512246 | 5828 | 100  | -0.050 |  0.101 | 0.409573 | 0.023151 | 1.548 | 0.048 | 1.078 | 0.077 | Kepler-23   
 244 |  4349452 | 6270 |  79  | -0.040 |  0.101 | 0.745290 | 0.008600 | 1.309 | 0.023 | 1.187 | 0.060 | Kepler-25   
 245 |  8478994 | 5417 |  75  | -0.320 |  0.070 | 2.458000 | 0.046000 | 0.772 | 0.026 | 0.803 | 0.068 | Kepler-37(f)
 246 | 11295426 | 5793 |  74  |  0.120 |  0.074 | 0.790300 | 0.005400 | 1.243 | 0.019 | 1.079 | 0.051 | Kepler-68(g)
 257 |  5514383 | 6184 |  81  |  0.120 |  0.101 | 0.990273 | 0.034478 | 1.188 | 0.022 | 1.180 | 0.053 |            -
 260 |  8292840 | 6239 |  94  | -0.140 |  0.101 | 0.665234 | 0.005030 | 1.358 | 0.024 | 1.188 | 0.059 |            -
 262 | 11807274 | 6225 |  75  | -0.000 |  0.080 | 0.441000 | 0.004000 | 1.584 | 0.031 | 1.259 | 0.072 | Kepler-65(d)
 263 | 10514430 | 5784 |  98  | -0.110 |  0.109 | 0.377636 | 0.010969 | 1.574 | 0.039 | 1.045 | 0.064 |            -
 268 |  3425851 | 6343 |  85  | -0.040 |  0.101 | 0.662171 | 0.020788 | 1.366 | 0.026 | 1.230 | 0.058 |            -
 269 |  7670943 | 6463 | 110  |  0.090 |  0.109 | 0.605248 | 0.018206 | 1.447 | 0.026 | 1.318 | 0.057 |            -
 270 |  6528464 | 5588 |  99  | -0.100 |  0.101 | 0.438968 | 0.016355 | 1.467 | 0.033 | 0.969 | 0.053 |            -
 271 |  9451706 | 6106 | 106  |  0.330 |  0.101 | 0.696605 | 0.023169 | 1.359 | 0.035 | 1.240 | 0.086 |            -
 273 |  3102384 | 5739 |  75  |  0.350 |  0.101 | 1.192793 | 0.024580 | 1.081 | 0.019 | 1.069 | 0.048 |            -
 274 |  8077137 | 6072 |  75  | -0.090 |  0.101 | 0.365322 | 0.006775 | 1.659 | 0.038 | 1.184 | 0.074 |            -
 275 | 10586004 | 5770 |  83  |  0.290 |  0.101 | 0.369518 | 0.014728 | 1.641 | 0.051 | 1.197 | 0.094 |            -
 276 | 11133306 | 5982 |  82  | -0.020 |  0.101 | 0.898111 | 0.031635 | 1.185 | 0.026 | 1.076 | 0.061 |            -
 277 | 11401755 | 5911 |  66  | -0.200 |  0.060 | 0.350800 | 0.005600 | 1.626 | 0.019 | 1.071 | 0.043 | Kepler-36(h)
 279 | 12314973 | 6215 |  89  |  0.280 |  0.101 | 0.478088 | 0.064057 | 1.570 | 0.085 | 1.346 | 0.084 |            -
 280 |  4141376 | 6134 |  91  | -0.240 |  0.101 | 1.280644 | 0.026722 | 1.042 | 0.026 | 1.032 | 0.070 |            -
 281 |  4143755 | 5622 | 106  | -0.400 |  0.109 | 0.459396 | 0.015171 | 1.406 | 0.041 | 0.884 | 0.066 |            -
 282 |  5088536 | 5884 |  75  | -0.220 |  0.101 | 0.926572 | 0.053205 | 1.127 | 0.033 | 0.934 | 0.059 |            -
 285 |  6196457 | 5871 |  94  |  0.170 |  0.109 | 0.342220 | 0.011244 | 1.703 | 0.048 | 1.207 | 0.084 |            -
 288 |  9592705 | 6174 |  92  |  0.220 |  0.101 | 0.221194 | 0.002669 | 2.114 | 0.042 | 1.490 | 0.082 |            -
 319 |  8684730 | 5882 |  87  |  0.160 |  0.101 | 0.206227 | 0.014960 | 2.064 | 0.076 | 1.325 | 0.096 |            -
 370 |  8494142 | 6144 | 106  |  0.130 |  0.101 | 0.294769 | 0.007211 | 1.850 | 0.050 | 1.319 | 0.101 |            -
 371 |  5652983 | 5198 |  95  |  0.190 |  0.109 | 0.066132 | 0.001649 | 3.207 | 0.107 | 1.552 | 0.154 |            -
 623 | 12068975 | 6004 | 102  | -0.380 |  0.101 | 0.907192 | 0.051943 | 1.120 | 0.033 | 0.922 | 0.059 |            -
 674 |  7277317 | 4883 |  75  |  0.160 |  0.101 | 0.084038 | 0.003667 | 2.690 | 0.114 | 1.150 | 0.120 |            -
 974 |  9414417 | 6253 |  75  | -0.130 |  0.101 | 0.278266 | 0.002493 | 1.851 | 0.044 | 1.270 | 0.086 |            -
 975 |  3632418 | 6131 |  44  | -0.150 |  0.060 | 0.288600 | 0.008700 | 1.860 | 0.020 | 1.340 | 0.010 | Kepler-21(i)
 981 |  8607720 | 5066 |  75  | -0.330 |  0.101 | 0.012752 | 0.000109 | 5.324 | 0.107 | 1.372 | 0.073 |            -
1019 |  8179973 | 5009 |  75  | -0.020 |  0.101 | 0.040575 | 0.000467 | 3.585 | 0.090 | 1.327 | 0.094 |            -
1054 |  6032981 | 5254 |  97  | -0.940 |  0.162 | 0.000000 | 0.000000 | 0.000 | 0.000 | 0.000 | 0.000 |            -
1221 |  3640905 | 4991 |  75  |  0.280 |  0.101 | 0.072396 | 0.000941 | 2.935 | 0.066 | 1.298 | 0.076 |            -
1222 |  4060815 | 5055 |  75  | -0.070 |  0.101 | 0.038476 | 0.001926 | 3.733 | 0.176 | 1.429 | 0.162 |            -
1230 |  6470149 | 5015 |  97  | -0.210 |  0.162 | 0.007091 | 0.000067 | 7.062 | 0.258 | 1.782 | 0.193 |            -
1241 |  6448890 | 4840 |  97  |  0.200 |  0.162 | 0.024600 | 0.000600 | 4.230 | 0.150 | 1.320 | 0.130 | Kepler-56(j)
1282 |  8822366 | 6034 |  92  | -0.140 |  0.101 | 0.392176 | 0.021279 | 1.592 | 0.050 | 1.120 | 0.083 |            -
1299 | 10864656 | 4995 |  78  | -0.070 |  0.101 | 0.026503 | 0.000489 | 4.160 | 0.120 | 1.353 | 0.101 |            -
1314 | 10585852 | 5048 |  75  | -0.030 |  0.101 | 0.042331 | 0.000817 | 3.549 | 0.104 | 1.345 | 0.102 |            -
1537 |  9872292 | 6260 | 116  |  0.100 |  0.109 | 0.314106 | 0.011383 | 1.824 | 0.049 | 1.366 | 0.101 |            -
1612 | 10963065 | 6104 |  74  | -0.200 |  0.101 | 0.821926 | 0.010067 | 1.225 | 0.027 | 1.079 | 0.069 |            -
1613 |  6268648 | 6044 | 117  | -0.240 |  0.109 | 0.609301 | 0.028073 | 1.327 | 0.041 | 1.008 | 0.080 |            -
1618 |  7215603 | 6173 |  93  |  0.170 |  0.101 | 0.524042 | 0.013443 | 1.506 | 0.035 | 1.270 | 0.082 |            -
1621 |  5561278 | 6081 |  75  | -0.030 |  0.101 | 0.243667 | 0.014397 | 1.954 | 0.064 | 1.294 | 0.093 |            -
1890 |  7449136 | 6099 |  75  |  0.040 |  0.101 | 0.450485 | 0.016839 | 1.557 | 0.040 | 1.206 | 0.083 |            -
1894 | 11673802 | 4992 |  75  |  0.040 |  0.101 | 0.036526 | 0.001283 | 3.790 | 0.190 | 1.410 | 0.214 |            -
1924 |  5108214 | 5844 |  75  |  0.210 |  0.101 | 0.131889 | 0.004301 | 2.490 | 0.055 | 1.443 | 0.080 |            -
1925 |  9955598 | 5460 |  75  |  0.080 |  0.101 | 1.810606 | 0.003239 | 0.893 | 0.018 | 0.918 | 0.057 |            -
1930 |  5511081 | 5923 |  77  | -0.070 |  0.101 | 0.309348 | 0.033674 | 1.735 | 0.082 | 1.142 | 0.084 |            -
1962 |  5513648 | 5904 |  85  | -0.070 |  0.101 | 0.476680 | 0.044506 | 1.470 | 0.060 | 1.083 | 0.071 |            -
2133 |  8219268 | 4605 |  97  |  0.290 |  0.162 | 0.006807 | 0.000323 | 6.528 | 0.352 | 1.344 | 0.169 |            -
2481 |  4476423 | 4553 |  97  |  0.420 |  0.162 | 0.001999 | 0.000096 |10.472 | 0.696 | 1.616 | 0.256 |            -
2545 |  9696358 | 6131 |  75  |  0.130 |  0.101 | 0.203951 | 0.029381 | 2.134 | 0.134 | 1.417 | 0.093 |            -
2640 |  9088780 | 4854 |  97  | -0.330 |  0.162 | 0.004293 | 0.000102 | 7.478 | 0.246 | 1.274 | 0.110 |            -


==> anc/table3.dat <==
#########################################################################################################
### Revised Properties of Kepler planet candidates, Huber et al. (2013)
#########################################################################################################
### P     ... Planet period in days taken from Batalha et al. (2012)
### Rp/Rs ... Planet to star size ratio taken from Batalha et al. (2012)
### Rp    ... Planet radius in Earth radii
### a     ... Semi-major axis in AU
### F     ... Incident flux in units of incident flux on Earth
### s_*   ... 1-sigma uncertainties
#########################################################################################################
### Notes: The incident flux has been estimated using the planet-star separation given in Batalha et al. 
###        2012 and assuming circular orbits (d/Rs = a/Rs). KOI-113.01, KOI-245.04, KOI-371.01 and       
###        KOI-1054.01 have been omitted due to large uncertainties in the transit parameters or         
###        evidence that the transit events are false-positives. KOI-1230 & KOI-2481 are asteroseismic   
###        false-positives, and KOI-1019 & KOI-1924 have a detected low-mass stellar companion from      
###        radial-velocity follow-up observations. 
#########################################################################################################
### generated Mar 25 2013
#########################################################################################################
#  KOI  |       P       |     s_P    |  Rp/Rs   |  s_Rp/Rs |   Rp   |  s_Rp |    a    |   s_a   |   F 
   1.01 |   2.470613200 | 0.00000010 | 0.124320 | 0.000080 | 12.888 | 0.271 | 0.03504 | 0.00062 |  773.0
   2.01 |   2.204735400 | 0.00000010 | 0.075450 | 0.000020 | 16.393 | 0.148 | 0.03812 | 0.00030 | 3982.6
   5.01 |   4.780328700 | 0.00000300 | 0.036510 | 0.000260 |  6.962 | 0.174 | 0.05785 | 0.00111 |  897.2
   5.02 |   7.051856400 | 0.00028480 | 0.004280 | 0.000380 |  0.816 | 0.075 | 0.07497 | 0.00144 |  534.3
   7.01 |   3.213664100 | 0.00000420 | 0.026920 | 0.000070 |  4.502 | 0.119 | 0.04389 | 0.00098 | 1223.0
  41.01 |  12.815735400 | 0.00005260 | 0.015440 | 0.000100 |  2.511 | 0.062 | 0.10998 | 0.00213 |  189.8
  41.02 |   6.887099400 | 0.00006170 | 0.009180 | 0.000160 |  1.493 | 0.044 | 0.07270 | 0.00141 |  434.3
  41.03 |  35.333142900 | 0.00062570 | 0.010420 | 0.000300 |  1.694 | 0.063 | 0.21624 | 0.00418 |   49.1
  42.01 |  17.834381100 | 0.00003100 | 0.018250 | 0.000100 |  2.710 | 0.039 | 0.14358 | 0.00174 |  129.0
  64.01 |   1.951091400 | 0.00000400 | 0.040150 | 0.000930 | 10.677 | 0.400 | 0.03302 | 0.00078 | 3863.8
  69.01 |   4.726748200 | 0.00000520 | 0.015750 | 0.000110 |  1.583 | 0.037 | 0.05340 | 0.00112 |  276.1
  72.01 |   0.837490300 | 0.00000150 | 0.012650 | 0.000070 |  1.458 | 0.030 | 0.01676 | 0.00037 | 3574.4
  72.02 |  45.294036200 | 0.00019580 | 0.020140 | 0.000130 |  2.321 | 0.049 | 0.23965 | 0.00536 |   17.5
  75.01 | 105.885307800 | 0.00032940 | 0.039310 | 0.000080 | 10.839 | 0.254 | 0.48171 | 0.00830 |   29.8
  85.01 |   5.859933200 | 0.00001100 | 0.018040 | 0.000080 |  2.803 | 0.049 | 0.06894 | 0.00110 |  554.8
  85.02 |   2.154918900 | 0.00000830 | 0.009710 | 0.000090 |  1.509 | 0.029 | 0.03539 | 0.00057 | 2105.6
  85.03 |   8.131146400 | 0.00005070 | 0.010810 | 0.000140 |  1.680 | 0.036 | 0.08577 | 0.00137 |  358.4
  87.01 | 289.862188200 | 0.00182780 | 0.022640 | 0.001600 |  2.419 | 0.178 | 0.84853 | 0.01750 |    1.2
  97.01 |   4.885489200 | 0.00000090 | 0.082840 | 0.000030 | 17.738 | 0.594 | 0.06178 | 0.00139 | 1195.1
  98.01 |   6.790123500 | 0.00000360 | 0.056080 | 0.000050 | 12.697 | 0.426 | 0.07835 | 0.00185 | 1041.9
 107.01 |   7.256998700 | 0.00001940 | 0.022280 | 0.000110 |  3.855 | 0.149 | 0.07798 | 0.00198 |  438.4
 108.01 |  15.965348900 | 0.00004710 | 0.022240 | 0.000140 |  3.484 | 0.096 | 0.12787 | 0.00266 |  132.1
 108.02 | 179.601043600 | 0.00123460 | 0.033710 | 0.000170 |  5.282 | 0.145 | 0.64197 | 0.01338 |    5.2
 117.01 |  14.749102400 | 0.00007560 | 0.022710 | 0.000160 |  3.498 | 0.119 | 0.12302 | 0.00246 |  138.5
 117.02 |   4.901467100 | 0.00003930 | 0.013210 | 0.000200 |  2.034 | 0.074 | 0.05902 | 0.00118 |  601.7
 117.03 |   3.179962100 | 0.00002530 | 0.012220 | 0.000190 |  1.882 | 0.069 | 0.04423 | 0.00088 | 1071.3
 117.04 |   7.957916400 | 0.00016970 | 0.008330 | 0.000380 |  1.283 | 0.072 | 0.08153 | 0.00163 |  315.3
 118.01 |  24.993341200 | 0.00019280 | 0.016560 | 0.000240 |  2.453 | 0.080 | 0.16855 | 0.00387 |   63.5
 119.01 |  49.184305600 | 0.00012950 | 0.037540 | 0.000090 |  8.978 | 0.496 | 0.29226 | 0.00630 |   59.3
 119.02 | 190.313414200 | 0.00198940 | 0.032970 | 0.000200 |  7.885 | 0.438 | 0.72034 | 0.01552 |    9.8
 122.01 |  11.523062900 | 0.00002770 | 0.023420 | 0.000200 |  3.615 | 0.105 | 0.10257 | 0.00239 |  180.1
 123.01 |   6.481673800 | 0.00001780 | 0.016860 | 0.000150 |  2.434 | 0.071 | 0.06892 | 0.00145 |  415.1
 123.02 |  21.222534400 | 0.00009320 | 0.017340 | 0.000160 |  2.503 | 0.073 | 0.15196 | 0.00319 |   85.4
 168.01 |  10.742491200 | 0.00006290 | 0.020490 | 0.000180 |  3.462 | 0.112 | 0.09769 | 0.00231 |  260.2
 168.02 |  15.274478200 | 0.00019070 | 0.013760 | 0.000290 |  2.325 | 0.088 | 0.12353 | 0.00292 |  162.7
 168.03 |   7.106899500 | 0.00011890 | 0.011110 | 0.000330 |  1.877 | 0.081 | 0.07417 | 0.00176 |  451.3
 244.01 |  12.720365000 | 0.00000700 | 0.035830 | 0.000170 |  5.117 | 0.095 | 0.11292 | 0.00191 |  186.4
 244.02 |   6.238559300 | 0.00000750 | 0.018690 | 0.000090 |  2.669 | 0.050 | 0.07022 | 0.00119 |  481.9
 245.01 |  39.792195600 | 0.00005170 | 0.025130 | 0.000330 |  2.117 | 0.077 | 0.21202 | 0.00598 |   10.2
 245.02 |  21.301847500 | 0.00013320 | 0.009490 | 0.000170 |  0.799 | 0.030 | 0.13979 | 0.00395 |   23.6
 245.03 |  13.367265000 | 0.00031100 | 0.004220 | 0.000270 |  0.356 | 0.026 | 0.10246 | 0.00289 |   43.9
 246.01 |   5.398766500 | 0.00000710 | 0.018690 | 0.000080 |  2.535 | 0.040 | 0.06178 | 0.00097 |  409.4
 257.01 |   6.883402700 | 0.00001190 | 0.020520 | 0.000150 |  2.661 | 0.054 | 0.07484 | 0.00112 |  331.0
 260.01 |  10.495677600 | 0.00007480 | 0.011250 | 0.000150 |  1.667 | 0.037 | 0.09936 | 0.00165 |  254.1
 260.02 | 100.283186900 | 0.00085310 | 0.019250 | 0.000160 |  2.852 | 0.057 | 0.44741 | 0.00744 |   12.5
 262.01 |   7.812512200 | 0.00005210 | 0.010740 | 0.000150 |  1.856 | 0.045 | 0.08321 | 0.00159 |  488.6
 262.02 |   9.376136600 | 0.00005550 | 0.013620 | 0.000300 |  2.354 | 0.069 | 0.09397 | 0.00179 |  383.1
 263.01 |  20.719359000 | 0.00019120 | 0.013150 | 0.000340 |  2.259 | 0.081 | 0.14981 | 0.00306 |  110.9
 268.01 | 110.379080900 | 0.00083740 | 0.020110 | 0.000150 |  2.997 | 0.061 | 0.48257 | 0.00762 |   11.6
 269.01 |  18.011336400 | 0.00021650 | 0.010740 | 0.000190 |  1.696 | 0.043 | 0.14745 | 0.00214 |  150.9
 270.01 |  12.582503800 | 0.00014400 | 0.011270 | 0.000200 |  1.804 | 0.052 | 0.10478 | 0.00191 |  171.5
 270.02 |  33.673122400 | 0.00048660 | 0.013340 | 0.000240 |  2.135 | 0.062 | 0.20198 | 0.00369 |   46.2
 271.01 |  48.630697800 | 0.00040650 | 0.018760 | 0.000210 |  2.782 | 0.078 | 0.28013 | 0.00646 |   29.4
 271.02 |  29.392336000 | 0.00017800 | 0.017850 | 0.000160 |  2.647 | 0.072 | 0.20025 | 0.00462 |   57.5
 273.01 |  10.573768800 | 0.00002570 | 0.015570 | 0.002950 |  1.837 | 0.349 | 0.09640 | 0.00146 |  122.5
 274.01 |  15.092052400 | 0.00035060 | 0.006630 | 0.000330 |  1.200 | 0.066 | 0.12645 | 0.00262 |  210.2
 274.02 |  22.795188200 | 0.00063290 | 0.006670 | 0.000360 |  1.208 | 0.071 | 0.16646 | 0.00345 |  121.3
 275.01 |  15.791857700 | 0.00013770 | 0.013160 | 0.000150 |  2.357 | 0.078 | 0.13081 | 0.00343 |  156.7
 275.02 |  82.199673700 | 0.00197660 | 0.013750 | 0.000320 |  2.463 | 0.096 | 0.39290 | 0.01029 |   17.4
 276.01 |  41.745912200 | 0.00018040 | 0.020520 | 0.000820 |  2.653 | 0.121 | 0.24132 | 0.00453 |   27.7
 277.01 |  16.231204000 | 0.00005390 | 0.021810 | 0.000100 |  3.870 | 0.049 | 0.12836 | 0.00172 |  175.9
 279.01 |  28.455112600 | 0.00005340 | 0.035100 | 0.001490 |  6.013 | 0.415 | 0.20141 | 0.00419 |   81.4
 279.02 |  15.412982900 | 0.00012440 | 0.015850 | 0.003400 |  2.715 | 0.601 | 0.13383 | 0.00278 |  184.3
 280.01 |  11.872914200 | 0.00002280 | 0.019720 | 0.000730 |  2.242 | 0.100 | 0.10292 | 0.00233 |  130.2
 281.01 |  19.556634100 | 0.00010770 | 0.016890 | 0.000120 |  2.592 | 0.078 | 0.13633 | 0.00340 |   95.4
 282.01 |  27.508733300 | 0.00008640 | 0.027740 | 0.000130 |  3.411 | 0.100 | 0.17433 | 0.00369 |   45.0
 282.02 |   8.457488600 | 0.00009670 | 0.009690 | 0.000280 |  1.191 | 0.049 | 0.07941 | 0.00168 |  216.6
 285.01 |  13.748760600 | 0.00007170 | 0.020260 | 0.000170 |  3.766 | 0.110 | 0.11959 | 0.00277 |  216.4
 288.01 |  10.275394000 | 0.00005790 | 0.014630 | 0.000130 |  3.376 | 0.073 | 0.10565 | 0.00195 |  522.5
 319.01 |  46.151586100 | 0.00011330 | 0.046550 | 0.000240 | 10.487 | 0.389 | 0.27654 | 0.00667 |   59.9
 370.01 |  42.882551500 | 0.00030580 | 0.019980 | 0.000150 |  4.033 | 0.113 | 0.26296 | 0.00669 |   63.3
 370.02 |  22.950358900 | 0.00031610 | 0.012270 | 0.000340 |  2.477 | 0.096 | 0.17334 | 0.00441 |  145.7
 623.01 |  10.349708300 | 0.00012070 | 0.010620 | 0.000270 |  1.298 | 0.050 | 0.09046 | 0.00194 |  178.8
 623.02 |  15.677490500 | 0.00019610 | 0.011060 | 0.000260 |  1.351 | 0.051 | 0.11932 | 0.00256 |  102.8
 623.03 |   5.599358600 | 0.00006160 | 0.009180 | 0.000230 |  1.122 | 0.043 | 0.06006 | 0.00129 |  405.5
 674.01 |  16.338952100 | 0.00007130 | 0.042590 | 0.000220 | 12.501 | 0.536 | 0.13201 | 0.00460 |  211.9
 974.01 |  53.506074800 | 0.00060580 | 0.013530 | 0.000140 |  2.733 | 0.071 | 0.30095 | 0.00681 |   51.9
 975.01 |   2.785818900 | 0.00001680 | 0.007740 | 0.000100 |  1.571 | 0.026 | 0.04272 | 0.00011 | 2404.9
 981.01 |   3.997802200 | 0.00012080 | 0.008190 | 0.000530 |  4.759 | 0.322 | 0.05478 | 0.00098 | 5586.1
1019.01 |   2.497051700 | 0.00006330 | 0.006890 | 0.000410 |  2.696 | 0.174 | 0.03958 | 0.00094 | 4637.2
1221.01 |  30.160119900 | 0.00051910 | 0.014690 | 0.000340 |  4.705 | 0.152 | 0.20685 | 0.00403 |  112.2
1221.02 |  51.080230200 | 0.00183720 | 0.011060 | 0.000390 |  3.542 | 0.148 | 0.29390 | 0.00572 |   55.6
1222.01 |   4.285525500 | 0.00014410 | 0.006490 | 0.000650 |  2.644 | 0.293 | 0.05816 | 0.00220 | 2415.6
1230.01 | 165.721055800 | 0.00076680 | 0.082590 | 0.000180 | 63.644 | 2.328 | 0.71584 | 0.02584 |   55.3
1241.01 |  21.405049200 | 0.00035540 | 0.022920 | 0.000330 | 10.580 | 0.405 | 0.16551 | 0.00543 |  321.8
1241.02 |  10.503429600 | 0.00025150 | 0.011200 | 0.000330 |  5.170 | 0.238 | 0.10297 | 0.00338 |  831.5
1282.01 |  30.863916000 | 0.00031310 | 0.014280 | 0.000180 |  2.480 | 0.084 | 0.19998 | 0.00495 |   75.4
1299.01 |  52.501277900 | 0.00067460 | 0.026830 | 0.000300 | 12.181 | 0.378 | 0.30352 | 0.00756 |  105.0
1314.01 |   8.575066900 | 0.00017680 | 0.011910 | 0.000270 |  4.612 | 0.171 | 0.09051 | 0.00229 |  896.3
1537.01 |  10.191440800 | 0.00021900 | 0.006750 | 0.000200 |  1.343 | 0.054 | 0.10207 | 0.00251 |  440.2
1612.01 |   2.464998800 | 0.00001980 | 0.005310 | 0.000250 |  0.710 | 0.037 | 0.03663 | 0.00078 | 1393.7
1613.01 |  15.866212000 | 0.00019890 | 0.009330 | 0.000640 |  1.351 | 0.101 | 0.12390 | 0.00327 |  137.5
1618.01 |   2.364320300 | 0.00003650 | 0.005470 | 0.000200 |  0.899 | 0.039 | 0.03761 | 0.00081 | 2089.2
1621.01 |  20.310353900 | 0.00023690 | 0.012900 | 0.000270 |  2.751 | 0.107 | 0.15876 | 0.00380 |  186.0
1890.01 |   4.336490700 | 0.00002880 | 0.010350 | 0.000140 |  1.758 | 0.051 | 0.05539 | 0.00127 |  981.2
1894.01 |   5.288015700 | 0.00004470 | 0.017330 | 0.000190 |  7.168 | 0.368 | 0.06662 | 0.00338 | 1804.9
1924.01 |   2.119128000 | 0.00003770 | 0.006450 | 0.000220 |  1.753 | 0.071 | 0.03649 | 0.00067 | 4878.1
1925.01 |  68.958001100 | 0.00090090 | 0.010820 | 0.003760 |  1.054 | 0.367 | 0.31986 | 0.00664 |    6.2
1930.01 |  13.726861500 | 0.00013710 | 0.013410 | 0.000200 |  2.539 | 0.126 | 0.11728 | 0.00287 |  241.9
1930.02 |  24.310577000 | 0.00036370 | 0.012980 | 0.000260 |  2.458 | 0.126 | 0.17167 | 0.00420 |  112.9
1930.03 |  44.431496300 | 0.00076360 | 0.014920 | 0.000270 |  2.825 | 0.143 | 0.25662 | 0.00627 |   50.5
1930.04 |   9.341305600 | 0.00020570 | 0.008240 | 0.000320 |  1.560 | 0.096 | 0.09073 | 0.00222 |  404.2
1962.01 |  32.858326100 | 0.00032550 | 0.015930 | 0.000580 |  2.555 | 0.140 | 0.20616 | 0.00449 |   55.4
2133.01 |   6.246579800 | 0.00008210 | 0.017980 | 0.000260 | 12.807 | 0.715 | 0.07326 | 0.00308 | 3205.0
2481.01 |  33.847595900 | 0.00091370 | 0.027500 | 0.000720 | 31.424 | 2.244 | 0.24030 | 0.01271 |  732.7
2545.01 |   6.981575600 | 0.00018710 | 0.005680 | 0.000250 |  1.322 | 0.101 | 0.08030 | 0.00176 |  895.6
2640.01 |  33.180894500 | 0.00142610 | 0.020860 | 0.000720 | 17.023 | 0.811 | 0.21907 | 0.00633 |  580.8

